Simultaneous recovery of a locally rough interface and the embedded obstacle with the reverse time migration

Consider the inverse acoustic scattering of time-harmonic point sources by an unbounded locally rough interface with bounded obstacles embedded in the lower half-space. A novel version of reverse time migration is proposed to reconstruct both the locally rough interface and the embedded obstacle. By a modified Helmholtz-Kirchhoff identity associated with a planar interface, we obtain a modified imaging functional which has been shown that it always peaks on the local perturbation of the interface and on the embedded obstacle. Numerical examples are presented to demonstrate the effectiveness of the method.

==> Picture/Plot_Geometry.m <==
clc;
clear;
t = -25:0.01:25;
f = -6*exp(-0.30*(t-4).^2)+5*exp(-0.25*(t+5).^2);
f0 = 1e-10*sin(t);
t_obs = 0:0.01*pi:2*pi;
x_1 = -5+3./4*(3./2.*cos(t_obs).^3+3./2.*cos(t_obs));
x_2 = -7+3./4*(3./2.*sin(t_obs).^3+3./2.*sin(t_obs));
theta = 0:0.01*pi:2*pi;
x1 = 20*cos(theta);
x2 = 20*sin(theta);
y1 = -12:0.01:12;
y2 = -10*ones(1,length(y1));
y3 = 10*ones(1,length(y1));
z1 = -10:0.01:10;
z2 = -12*ones(1,length(z1));
z3 = 12*ones(1,length(z1));
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure(1);
plot(t,f,'b-');hold on;
plot(t,f0,'k-.');hold on;
plot(x1,x2,'k-.');hold on;
plot(y1,y2,'k-.');hold on;
plot(y1,y3,'k-.');hold on;
plot(z2,z1,'k-.');hold on;
plot(z3,z1,'k-.');hold on;
plot(t,f);hold on;
plot(x_1,x_2,'b-');hold on;
axis([-25 25 -25 25])
patch(x_1,x_2,'b','FaceAlpha',0.3);

